Efficient Memory Partitioning in Software Defined Hardware

As programmers turn to software-defined hardware (SDH) to maintain a high level of productivity while programming hardware to run complex algorithms, heavy-lifting must be done by the compiler to automatically partition on-chip arrays. In this paper, we introduce an automatic memory partitioning system that can quickly compute more efficient partitioning schemes than prior systems. Our system employs a variety of resource-saving optimizations and an ML cost model to select the best partitioning scheme from an array of candidates. We compared our system against various state-of-the-art SDH compilers and FPGAs on a variety of benchmarks and found that our system generates solutions that, on average, consume 40.3% fewer logic resources, 78.3% fewer FFs, 54.9% fewer Block RAMs (BRAMs), and 100% fewer DSPs.

==> figs/complex.py <==
import matplotlib.pyplot as plt
import numpy as np

apps = ['Conv', 'GDA', 'MD', 'SGD', 'SW']
optimizations = ['Unmodified Spatial', 'Spatial with Search', 'Spatial with Search+Model']
properties = ['Slices', 'BRAMs', 'DSPs', 'Complexity']
norm_pos = 1
fig, axs = plt.subplots(len(properties),1)
width = 0.8
numbar = len(optimizations)
barwidth = width / numbar
ind = np.arange(len(apps)) + barwidth/2
ec = 'none'
magic_alignment_number = 0.21 # Don't know why last subplot is misaligned...

# Default color cycle in matplotlib
colors = ['#ff7f0e','#2ca02c','#d62728','#9467bd','#8c564b','#e377c2','#7f7f7f','#bcbd22','#17becf']

conv_data = [
[215029,126,44,127800000],
[212927,126,16,71997408],
[28865,126,16,71997408]
]

gda_data = [
[26511,20,16,9000],
[21094,20,0,5635],
[11622,20,0,5635]
]

md_data = [
[45504,12,4,228],
[45220,9,0,402],
[45220,9,0,402]
]


sgd_data = [
[21660,23,20,4477],
[18309,20,0,4316],
[11880,20,0,4316]
]

sw_data = [
[117222,234,13,1712],
[120492,168,11,6055],
[67114,144,0,6055]
]


#    ------------->
#   |            property
#   |
#   | optimization
#  \/

data = [conv_data, gda_data, md_data, sgd_data, sw_data]


fontsize = 'large'
for i, ax in enumerate(axs):
    ax.yaxis.grid(color='gray', linestyle='dashed')
    ax.set_yscale('log')
    if (i < len(axs)-1): ax.get_xaxis().set_visible(False)
    prop = properties[i]

    for j, opt in enumerate(optimizations):
        prop_and_opt_data = []
        norms = []
        for k, app in enumerate(apps):
            # Get point
            try: point = [data[k][j][i]]
            except: point = [0]
            prop_and_opt_data = prop_and_opt_data + point

        bars = ax.bar(ind + magic_alignment_number + j*width/numbar , prop_and_opt_data , barwidth, edgecolor=ec, color=colors[j], label=opt, align='center')

        # # Add raw value text
        # for k,rect in enumerate(bars):
        #     height = rect.get_height()
        #     if j != norm_pos: label = ''
        #     else: label = str(norms[k])
        #     if label == 'REPLACEME': 
        #         height = 1
        #         label = str(conv_runtimes[norm_pos])
        #     ax.text(rect.get_x() + rect.get_width()/2.0 + 0.15, height - 0.02, label,  rotation=0, color=colors[norm_pos], ha='center', va='bottom')
        #     ax.yaxis.set_ticks([0.5,1,1.5])

        # # Add convolution runtimes
        # if (prop == 'Latency (ms)' and j == len(optimizations)-1):
        #     x_pos = np.arange(ind[3] + magic_alignment_number, ind[3] + width+barwidth*2, width/numbar)
        #     shallows = [d[1]/conv_runtimes[norm_pos] for d in conv_runtime_pairs]
        #     deeps = [d[0]/conv_runtimes[norm_pos] for d in conv_runtime_pairs]
        #     bars = ax.bar(x_pos, shallows, barwidth, color=colors, hatch="///////", edgecolor=ec, align='center')
        #     bars = ax.bar(x_pos, deeps, barwidth, bottom=shallows, color=colors, hatch="xxxxxxxxx", edgecolor=ec, align='center')
            
        # Add legend and labels
        if (i==0 and j==(len(optimizations)-1)):
            ax.legend(fontsize=fontsize, ncol=2, bbox_to_anchor=(-.04, .85, 1., .102), loc=3)
        ax.set_ylabel(prop, rotation=90, fontsize=fontsize)

xticks = range(len(ind)+1)
ax.xaxis.set_ticks([0, len(ind)]) 
# offset all ticks between limits:
# ax.xaxis.set(ticks=np.arange(0.5, len(ind), 1), ticklabels=apps, rotation='45')
ax.set_xticks(np.arange(0.5, len(ind), 1))
ax.set_xticklabels(apps, rotation = 15, ha="right")
fig.set_size_inches(8,8)
plt.gcf().subplots_adjust(hspace=0.01)
# plt.tight_layout()
plt.subplots_adjust(hspace=0.08)
plot_path = 'complex.eps'
plt.savefig(plot_path, dpi=900)
print('Generate {}'.format(plot_path))



==> figs/cong.py <==
import matplotlib.pyplot as plt
import numpy as np

apps = ['denoise', 'deconv', 'denoise-ur', 'bicubic', 'sobel', 'motion-lv', 'motion-lh', 'motion-c']
optimizations = ['Prior Work', 'Unmodified Spatial', 'Spatial with Search', 'Spatial with Search+Model']
properties = ['Slices', 'BRAMs', 'DSPs', 'Complexity']
norm_pos = 1
fig, axs = plt.subplots(len(properties),1)
width = 0.6
numbar = len(optimizations)
barwidth = width / numbar
ind = np.arange(len(apps)) + barwidth/2
ec = 'none'
magic_alignment_number = 0.28 # Don't know why last subplot is misaligned...

# Default color cycle in matplotlib
colors = ['#1f77b4','#ff7f0e','#2ca02c','#d62728','#9467bd','#8c564b','#e377c2','#7f7f7f','#bcbd22','#17becf']

denoise_data = [
[303,4,0,0],
[556,4,4,42],
[252,4,0,56],
[252,4,0,56]
]

deconv_data = [
[597,5,5,0],
[798,9,0,55],
[533,5,0,90],
[533,5,0,90]
]

denoiseur_data = [
[794,8,0,0],
[1500,8,8,174],
[1100,8,0,272],
[1100,8,0,272]
]

bicubic_data = [
[238,4,0,0],
[240,4,0,35],
[240,4,0,52],
[240,4,0,52]
]

sobel_data = [
[1523,9,9,0],
[1571,9,9,222],
[1409,9,0,320],
[1409,9,0,320]
]

motionlv_data = [
[425,4,0,0],
[196,6,0,48],
[196,6,0,64],
[196,6,0,64]
]


motionlh_data = [
[334, 4, 0, 0],
[196,6,0,48],
[196,6,0,64],
[196,6,0,64]
]

motionc_data = [
[155,2,0,0],
[152,4,0,35],
[128,4,0,52],
[128,4,0,52]
]

#    ------------->
#   |            property
#   |
#   | optimization
#  \/

data = [denoise_data, deconv_data, denoiseur_data, bicubic_data, sobel_data, motionlv_data, motionlh_data, motionc_data]

fontsize = 'large'
for i, ax in enumerate(axs):
    ax.yaxis.grid(color='gray', linestyle='dashed')
    # ax.set_yscale('log')
    if (i < len(axs)-1): ax.get_xaxis().set_visible(False)
    prop = properties[i]

    for j, opt in enumerate(optimizations):
        prop_and_opt_data = []
        norms = []
        for k, app in enumerate(apps):
            # Get point
            try: point = [data[k][j][i]]
            except: point = [0]
            prop_and_opt_data = prop_and_opt_data + point

        bars = ax.bar(ind + magic_alignment_number + j*width/numbar , prop_and_opt_data , barwidth, edgecolor=ec, color=colors[j], label=opt, align='center')

        # # Add raw value text
        # for k,rect in enumerate(bars):
        #     height = rect.get_height()
        #     if j != norm_pos: label = ''
        #     else: label = str(norms[k])
        #     if label == 'REPLACEME': 
        #         height = 1
        #         label = str(conv_runtimes[norm_pos])
        #     ax.text(rect.get_x() + rect.get_width()/2.0 + 0.15, height - 0.02, label,  rotation=0, color=colors[norm_pos], ha='center', va='bottom')
        #     ax.yaxis.set_ticks([0.5,1,1.5])

        # # Add convolution runtimes
        # if (prop == 'Latency (ms)' and j == len(optimizations)-1):
        #     x_pos = np.arange(ind[3] + magic_alignment_number, ind[3] + width+barwidth*2, width/numbar)
        #     shallows = [d[1]/conv_runtimes[norm_pos] for d in conv_runtime_pairs]
        #     deeps = [d[0]/conv_runtimes[norm_pos] for d in conv_runtime_pairs]
        #     bars = ax.bar(x_pos, shallows, barwidth, color=colors, hatch="///////", edgecolor=ec, align='center')
        #     bars = ax.bar(x_pos, deeps, barwidth, bottom=shallows, color=colors, hatch="xxxxxxxxx", edgecolor=ec, align='center')
            
        # Add legend and labels
        if (i==0 and j==(len(optimizations)-1)):
            ax.legend(fontsize=fontsize, ncol=2, bbox_to_anchor=(-.04, .85, 1., .102), loc=3)
        ax.set_ylabel(prop, rotation=90, fontsize=fontsize)

xticks = range(len(ind)+1)
ax.xaxis.set_ticks([0, len(ind)]) 
# offset all ticks between limits:
# ax.xaxis.set(ticks=np.arange(0.5, len(ind), 1), ticklabels=apps, rotation='45')
ax.set_xticks(np.arange(0.5, len(ind), 1))
ax.set_xticklabels(apps, rotation = 15, ha="right")
fig.set_size_inches(7,4)
plt.gcf().subplots_adjust(hspace=0.01)
# plt.tight_layout()
plt.subplots_adjust(hspace=0.08)
plot_path = 'cong.eps'
plt.savefig(plot_path, dpi=900)
# plt.show()
print('Generate {}'.format(plot_path))



==> publish.sh <==
#!/bin/bash

if [ $# -ne 1 ]; then
  echo "Usage: $0 <path_to_paper>"
  exit -1
fi
PAPER=$1
USER_NAME=""

echo "Publishing $PAPER to group lunch website"

echo "Publishing $PAPER to group lunch website"

echo -e "Checking if you have setup a key for serve ssh connection ..."
ssh -o BatchMode=yes root@ppl.stanford.edu 'exit'
if [ $? -eq 0 ]
then
  echo -e "Success!"
else
  echo -e "Please contact mattfel@stanford.edu or tianzhao@stanford.edu for help setting up ssh keys to root@ppl.stanford.edu!"
  exit 1
fi

scp $PAPER root@ppl.stanford.edu:/root/drafts/$PAPER

